Mutual information in the Tangled Nature Model

We consider the concept of mutual information in ecological networks, and use this idea to analyse the Tangled Nature model of co-evolution. We show that this measure of correlation has two distinct behaviours depending on how we define the network in question: if we consider only the network of viable species this measure increases, whereas for the whole system it decreases. It is suggested that these are complimentary behaviours that show how ecosystems can become both more stable and better adapted.

==> latcomp.sh <==
latex $1
dvips -o $1.ps $1.dvi
ps2pdf $1.ps $1.pdf
acroread $1.pdf

